From Intent to Execution Grant: An Execution-Boundary Conformance Profile for High-Risk AI Actions

AI agents increasingly propose actions with external consequences, including financial transfers, infrastructure changes, software deployments, disclosures, and physical actuation. Authorization engines, policy languages, runtime monitors, provenance mechanisms, and agent guardrails provide important foundations, but do not necessarily define a common semantic contract for the final transition from a particular candidate action to execution authority. We specify EBL-Core, an execution-boundary conformance profile for deciding whether one canonical, fully materialized AI-generated candidate may receive action-scoped execution authority under explicit conditions. It binds a structured intent object, Root and Operational Policies, evidence obligations, typed evidence, context, time, and a verifiable Decision Derivation through an Execution Release Contract (ERC). An ERC is not an authority-bearing token; a verified ALLOW ERC may support a separate Execution Grant governed by Redemption-time validation. EBL-Core specifies action binding, policy non-weakening, evidence handling, deterministic adjudication, derivation verification, and grant lifecycle behavior. An accompanying reference artifact provides schemas, adjudication, separate verification and Semantic Replay, and a linearizable in-memory grant store. In the retained run, 34 static vectors and 15 lifecycle checks matched expected outcomes. Across 100 trials, 32 concurrent Redemption attempts yielded exactly one successful Redemption and protected test effect per trial; 100 Revoke-Redeem races ended in valid terminal outcomes. These bounded results demonstrate executability of the specified subset, not human-intent correctness, evidence truth, complete mediation, production readiness, mechanized correctness, or deployment-level security.

==> anc/README.md <==
# EBL-Core Minimal Reference Artifact

This directory contains a small executable model accompanying the preprint. It
is intended to make selected EBL-Core obligations testable; it is not a
production authorization component, capability implementation, or verified
runtime.

## Contents

- `schemas/`: JSON Schema documents for the transfer bundle and ERC.
- `src/ebl_core.py`: reference canonicalization, adjudication, ERC generation,
  Grant Issuance, and an in-memory linearizable Redemption model.
- `src/independent_verifier.py`: a separately implemented decision,
  derivation, ERC-verification, and Semantic Replay path.
- `vectors/financial-transfer-vectors.json`: 34 positive, negative, boundary,
  and mutation vectors over one financial-transfer profile.
- `run_validation.py`: deterministic corpus, lifecycle, concurrency, and
  indicative microbenchmark runner.
- `results/validation-summary.json`: retained summary of the validated run
  reported by the preprint.

## Run

From the development repository root:

```bash
./artifact/run_validation.sh
```

From the arXiv ancillary package:

```bash
./anc/run_validation.sh
```

The runner uses only Python's standard library. It exits nonzero if a static
vector, derivation check, ERC check, lifecycle check, concurrent Redemption
trial, or revoke-versus-redeem race violates its oracle.

## Scope

The artifact instantiates one financial-transfer candidate profile. Its lock
provides a logical linearization point for an in-memory effect; it does not
model an external payment rail. Passing the corpus establishes behavior of
this artifact for the tested cases. It does not establish complete mediation,
evidence truth, policy correctness, faithful external execution, production
performance, or formal verification of the implementation.


==> anc/results/validation-summary.json <==
{
  "artifact": "EBL-Core minimal reference artifact",
  "date": "2026-09-10",
  "profile_version": "EBL-Core-0.1",
  "schema_version": "transfer-0.1",
  "python": "3.13.4",
  "base_bundle_commitment": "469ab66d5856fbbf4a38c1f353e8c73cc27fa23f32d0dff6dbbe89efb202a25a",
  "static_vectors": {
    "passed": 34,
    "total": 34
  },
  "lifecycle_checks": {
    "passed": 15,
    "total": 15
  },
  "concurrent_redemption": {
    "trials": 100,
    "contenders_per_trial": 32,
    "attempts": 3200,
    "successful_redemptions": 100,
    "effects": 100
  },
  "revoke_redeem_race": {
    "trials": 100,
    "valid_terminal_outcomes": 100
  },
  "scope": "Executable conformance evidence for one financial-transfer profile; not a production benchmark or deployment-security result."
}


==> anc/run_validation.py <==
#!/usr/bin/env python3
"""Run the EBL-Core preliminary conformance and lifecycle checks."""

from __future__ import annotations

import copy
import json
import statistics
import sys
import threading
import time
from pathlib import Path
from typing import Any


ARTIFACT_DIR = Path(__file__).resolve().parent
sys.path.insert(0, str(ARTIFACT_DIR / "src"))

from ebl_core import (  # noqa: E402
    ALLOW,
    CONSUMED,
    DENY,
    EXPIRED,
    ISSUED,
    REVOKED,
    GrantStore,
    adjudicate,
    canonical_json,
    commitment,
    generate_erc,
    issue_grant,
)
from independent_verifier import (  # noqa: E402
    semantic_replay,
    verify_derivation,
    verify_erc,
)


def _resolve(container: Any, path: list[str]) -> tuple[Any, str]:
    if not path:
        raise ValueError("mutation path cannot be empty")
    current = container
    for component in path[:-1]:
        current = current[component]
    return current, path[-1]


def _record(bundle: dict[str, Any], obligation_id: str) -> dict[str, Any]:
    for item in bundle["evidence"]:
        if item["obligation_id"] == obligation_id:
            return item
    raise KeyError(obligation_id)


def apply_mutations(
    base: dict[str, Any], mutations: list[dict[str, Any]]
) -> dict[str, Any]:
    bundle = copy.deepcopy(base)
    for mutation in mutations:
        operation = mutation["op"]
        if operation == "set":
            parent, key = _resolve(bundle, mutation["path"])
            parent[key] = copy.deepcopy(mutation["value"])
        elif operation == "delete":
            parent, key = _resolve(bundle, mutation["path"])
            del parent[key]
        elif operation == "append":
            parent, key = _resolve(bundle, mutation["path"])
            parent[key].append(copy.deepcopy(mutation["value"]))
        elif operation == "reverse":
            parent, key = _resolve(bundle, mutation["path"])
            parent[key].reverse()
        elif operation == "remove_evidence":
            identifier = mutation["obligation_id"]
            bundle["evidence"] = [
                item
                for item in bundle["evidence"]
                if item["obligation_id"] != identifier
            ]
        elif operation == "set_evidence":
            item = _record(bundle, mutation["obligation_id"])
            item[mutation["field"]] = copy.deepcopy(mutation["value"])
        elif operation == "append_evidence_copy":
            item = copy.deepcopy(_record(bundle, mutation["obligation_id"]))
            item.update(copy.deepcopy(mutation.get("changes", {})))
            bundle["evidence"].append(item)
        else:
            raise ValueError(f"unsupported mutation operation: {operation}")
    return bundle


def load_corpus() -> dict[str, Any]:
    path = ARTIFACT_DIR / "vectors" / "financial-transfer-vectors.json"
    return json.loads(path.read_text(encoding="utf-8"))


def run_static_vectors(corpus: dict[str, Any]) -> dict[str, int]:
    base = corpus["base_bundle"]
    passed = 0
    for vector in corpus["vectors"]:
        bundle = apply_mutations(base, vector["mutations"])
        result = adjudicate(bundle)
        actual = (result["decision"], result["reason"])
        expected = (vector["decision"], vector["reason"])
        if actual != expected:
            raise AssertionError(
                f"{vector['name']}: expected {expected}, received {actual}"
            )
        if not verify_derivation(
            result["derivation"], bundle, result["decision"], result["reason"]
        ):
            raise AssertionError(f"{vector['name']}: derivation rejected")
        if semantic_replay(bundle) != expected:
            raise AssertionError(f"{vector['name']}: semantic replay disagreed")
        passed += 1

    reordered = apply_mutations(
        base, [{"op": "reverse", "path": ["evidence"]}]
    )
    if commitment(base) != commitment(reordered):
        raise AssertionError("unordered evidence changed canonical commitment")
    return {"total": len(corpus["vectors"]), "passed": passed}


def _valid_chain(base: dict[str, Any], nonce: str) -> tuple[dict[str, Any], ...]:
    result = adjudicate(base)
    if result["decision"] != ALLOW:
        raise AssertionError("base bundle must be allowed")
    derivation = result["derivation"]
    erc = generate_erc(base, result, "erc-issuer-1", nonce)
    if not verify_erc(erc, base, derivation):
        raise AssertionError("valid ERC rejected")
    grant = issue_grant(erc, True)
    if grant is None:
        raise AssertionError("valid ALLOW ERC did not issue a grant")
    return result, derivation, erc, grant


def run_lifecycle_checks(base: dict[str, Any]) -> dict[str, Any]:
    checks: dict[str, bool] = {}

    result, derivation, erc, grant = _valid_chain(base, "lifecycle-1")
    checks["allow_derivation_verifies"] = verify_derivation(
        derivation, base, result["decision"], result["reason"]
    )
    checks["allow_erc_verifies"] = verify_erc(erc, base, derivation)

    mutated_derivation = copy.deepcopy(derivation)
    mutated_derivation["reason"] = "ROOT_POLICY_DENY"
    checks["derivation_mutation_rejected"] = not verify_derivation(
        mutated_derivation, base, ALLOW, "OK"
    )

    mutated_erc = copy.deepcopy(erc)
    mutated_erc["candidate_id"] = "0" * 64
    checks["erc_mutation_rejected"] = not verify_erc(
        mutated_erc, base, derivation
    )

    denied_bundle = copy.deepcopy(base)
    denied_bundle["candidate"]["target"] = "beneficiary-bob"
    denied_result = adjudicate(denied_bundle)
    denied_erc = generate_erc(
        denied_bundle, denied_result, "erc-issuer-1", "lifecycle-deny"
    )
    checks["deny_erc_cannot_issue"] = (
        issue_grant(
            denied_erc,
            verify_erc(denied_erc, denied_bundle, denied_result["derivation"]),
        )
        is None
    )

    store = GrantStore()
    store.add(grant)
    effects: list[str] = []
    first = store.redeem(
        grant["grant_id"],
        erc,
        base,
        derivation,
        base,
        verify_erc,
        lambda candidate: effects.append(candidate["candidate_id"]),
    )
    second = store.redeem(
        grant["grant_id"],
        erc,
        base,
        derivation,
        base,
        verify_erc,
        lambda candidate: effects.append(candidate["candidate_id"]),
    )
    checks["first_redemption_executes"] = first.outcome == "EXECUTE"
    checks["second_redemption_denied"] = second.outcome == DENY
    checks["single_effect"] = effects == [base["candidate"]["candidate_id"]]
    checks["consumed_is_terminal"] = store.state(grant["grant_id"]) == CONSUMED

    _, derivation2, erc2, grant2 = _valid_chain(base, "lifecycle-2")
    store2 = GrantStore()
    store2.add(grant2)
    mutated_candidate = copy.deepcopy(base)
    mutated_candidate["candidate"]["target"] = "beneficiary-bob"
    result2 = store2.redeem(
        grant2["grant_id"],
        erc2,
        base,
        derivation2,
        mutated_candidate,
        verify_erc,
        lambda _candidate: None,
    )
    checks["candidate_mutation_denied"] = result2.outcome == DENY

    _, derivation3, erc3, grant3 = _valid_chain(base, "lifecycle-3")
    store3 = GrantStore()
    store3.add(grant3)
    policy_changed = copy.deepcopy(base)
    policy_changed["operational_policy"]["version"] = "ops-18"
    result3 = store3.redeem(
        grant3["grant_id"],
        erc3,
        base,
        derivation3,
        policy_changed,
        verify_erc,
        lambda _candidate: None,
    )
    checks["policy_version_change_denied"] = result3.outcome == DENY

    _, derivation4, erc4, grant4 = _valid_chain(base, "lifecycle-4")
    store4 = GrantStore()
    store4.add(grant4)
    checks["revocation_transitions"] = store4.revoke(grant4["grant_id"])
    revoked = store4.redeem(
        grant4["grant_id"],
        erc4,
        base,
        derivation4,
        base,
        verify_erc,
        lambda _candidate: None,
    )
    checks["revoked_grant_denied"] = (
        revoked.outcome == DENY and store4.state(grant4["grant_id"]) == REVOKED
    )

    _, derivation5, erc5, grant5 = _valid_chain(base, "lifecycle-5")
    store5 = GrantStore()
    store5.add(grant5)
    checks["expiry_transitions"] = store5.expire(grant5["grant_id"])
    expired = store5.redeem(
        grant5["grant_id"],
        erc5,
        base,
        derivation5,
        base,
        verify_erc,
        lambda _candidate: None,
    )
    checks["expired_grant_denied"] = (
        expired.outcome == DENY and store5.state(grant5["grant_id"]) == EXPIRED
    )

    failed = [name for name, passed in checks.items() if not passed]
    if failed:
        raise AssertionError(f"lifecycle checks failed: {failed}")
    return {"total": len(checks), "passed": len(checks), "checks": checks}


def run_concurrent_redemption(
    base: dict[str, Any], trials: int = 100, contenders: int = 32
) -> dict[str, int]:
    total_successes = 0
    total_effects = 0
    for trial in range(trials):
        _, derivation, erc, grant = _valid_chain(base, f"concurrent-{trial}")
        store = GrantStore()
        store.add(grant)
        barrier = threading.Barrier(contenders)
        results: list[str] = []
        effects: list[str] = []
        result_lock = threading.Lock()

        def contender() -> None:
            barrier.wait()
            outcome = store.redeem(
                grant["grant_id"],
                erc,
                base,
                derivation,
                base,
                verify_erc,
                lambda candidate: effects.append(candidate["candidate_id"]),
            ).outcome
            with result_lock:
                results.append(outcome)

        threads = [threading.Thread(target=contender) for _ in range(contenders)]
        for thread in threads:
            thread.start()
        for thread in threads:
            thread.join()
        successes = results.count("EXECUTE")
        if successes != 1 or len(effects) != 1:
            raise AssertionError(
                f"trial {trial}: successes={successes}, effects={len(effects)}"
            )
        if store.state(grant["grant_id"]) != CONSUMED:
            raise AssertionError(f"trial {trial}: grant not consumed")
        total_successes += successes
        total_effects += len(effects)
    return {
        "trials": trials,
        "contenders_per_trial": contenders,
        "attempts": trials * contenders,
        "successful_redemptions": total_successes,
        "effects": total_effects,
    }


def run_revoke_redeem_race(
    base: dict[str, Any], trials: int = 100
) -> dict[str, int]:
    consumed = 0
    revoked = 0
    for trial in range(trials):
        _, derivation, erc, grant = _valid_chain(base, f"revoke-race-{trial}")
        store = GrantStore()
        store.add(grant)
        barrier = threading.Barrier(2)
        effects: list[str] = []

        def redeem_once() -> None:
            barrier.wait()
            store.redeem(
                grant["grant_id"],
                erc,
                base,
                derivation,
                base,
                verify_erc,
                lambda candidate: effects.append(candidate["candidate_id"]),
            )

        def revoke_once() -> None:
            barrier.wait()
            store.revoke(grant["grant_id"])

        redeem_thread = threading.Thread(target=redeem_once)
        revoke_thread = threading.Thread(target=revoke_once)
        redeem_thread.start()
        revoke_thread.start()
        redeem_thread.join()
        revoke_thread.join()

        final_state = store.state(grant["grant_id"])
        if final_state == CONSUMED and len(effects) == 1:
            consumed += 1
        elif final_state == REVOKED and not effects:
            revoked += 1
        else:
            raise AssertionError(
                f"trial {trial}: state={final_state}, effects={len(effects)}"
            )
    return {"trials": trials, "consumed_first": consumed, "revoked_first": revoked}


def run_microbenchmark(base: dict[str, Any], iterations: int = 2000) -> dict[str, Any]:
    adjudication_samples: list[float] = []
    verification_samples: list[float] = []
    result = adjudicate(base)
    derivation = result["derivation"]
    for _ in range(iterations):
        start = time.perf_counter_ns()
        adjudicate(base)
        adjudication_samples.append((time.perf_counter_ns() - start) / 1000)
        start = time.perf_counter_ns()
        verify_derivation(derivation, base, ALLOW, "OK")
        verification_samples.append((time.perf_counter_ns() - start) / 1000)
    return {
        "iterations": iterations,
        "adjudication_median_us": round(statistics.median(adjudication_samples), 2),
        "verification_median_us": round(statistics.median(verification_samples), 2),
        "note": "Indicative local measurement; not a production benchmark.",
    }


def main() -> int:
    corpus = load_corpus()
    base = corpus["base_bundle"]
    summary = {
        "artifact": "EBL-Core minimal reference artifact",
        "profile_version": base["profile_version"],
        "schema_version": base["schema_version"],
        "python": sys.version.split()[0],
        "static_vectors": run_static_vectors(corpus),
        "lifecycle_checks": run_lifecycle_checks(base),
        "concurrent_redemption": run_concurrent_redemption(base),
        "revoke_redeem_race": run_revoke_redeem_race(base),
        "microbenchmark": run_microbenchmark(base),
        "base_bundle_commitment": commitment(base),
        "base_bundle_canonical_bytes": len(canonical_json(base).encode("utf-8")),
    }
    print(json.dumps(summary, indent=2, sort_keys=True))
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/run_validation.sh <==
#!/usr/bin/env bash
set -euo pipefail

artifact_dir="$(cd "$(dirname "${BASH_SOURCE[0]}")" && pwd)"
python3 "$artifact_dir/run_validation.py"


==> anc/schemas/ebl-core-transfer-bundle.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.invalid/ebl-core/transfer-0.1/bundle.schema.json",
  "title": "EBL-Core transfer adjudication bundle",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "profile_version",
    "schema_version",
    "intent",
    "candidate",
    "root_policy",
    "operational_policy",
    "evidence",
    "context",
    "time"
  ],
  "properties": {
    "profile_version": {"const": "EBL-Core-0.1"},
    "schema_version": {"const": "transfer-0.1"},
    "time": {"type": "integer", "minimum": 0},
    "intent": {"$ref": "#/$defs/intent"},
    "candidate": {"$ref": "#/$defs/candidate"},
    "root_policy": {"$ref": "#/$defs/rootPolicy"},
    "operational_policy": {"$ref": "#/$defs/operationalPolicy"},
    "evidence": {
      "type": "array",
      "items": {"$ref": "#/$defs/evidence"}
    },
    "context": {"$ref": "#/$defs/context"}
  },
  "$defs": {
    "stringSet": {
      "type": "array",
      "uniqueItems": true,
      "items": {"type": "string", "minLength": 1}
    },
    "intent": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "intent_id",
        "issuer",
        "issuer_authorized",
        "subject",
        "operation",
        "source_account",
        "asset",
        "allowed_recipients",
        "max_amount",
        "network",
        "valid_from",
        "valid_until",
        "authority_scope"
      ],
      "properties": {
        "intent_id": {"type": "string"},
        "issuer": {"type": "string"},
        "issuer_authorized": {"type": "boolean"},
        "subject": {"type": "string"},
        "operation": {"const": "transfer"},
        "source_account": {"type": "string"},
        "asset": {"type": "string"},
        "allowed_recipients": {"$ref": "#/$defs/stringSet"},
        "max_amount": {"type": "integer", "minimum": 0},
        "network": {"type": "string"},
        "valid_from": {"type": "integer"},
        "valid_until": {"type": "integer"},
        "authority_scope": {"$ref": "#/$defs/stringSet"}
      }
    },
    "candidate": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "candidate_id",
        "actor",
        "operation",
        "source_account",
        "target",
        "asset",
        "amount",
        "network",
        "max_fee",
        "declared_effect",
        "authority_scope"
      ],
      "properties": {
        "candidate_id": {"type": "string"},
        "actor": {"type": "string"},
        "operation": {"const": "transfer"},
        "source_account": {"type": "string"},
        "target": {"type": "string"},
        "asset": {"type": "string"},
        "amount": {"type": "integer", "minimum": 0},
        "network": {"type": "string"},
        "max_fee": {"type": "integer", "minimum": 0},
        "declared_effect": {"type": "string"},
        "authority_scope": {"$ref": "#/$defs/stringSet"}
      }
    },
    "obligation": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "id",
        "evidence_type",
        "admissible_providers",
        "resolution_version"
      ],
      "properties": {
        "id": {"type": "string"},
        "evidence_type": {"type": "string"},
        "admissible_providers": {"$ref": "#/$defs/stringSet"},
        "resolution_version": {"type": "string"}
      }
    },
    "rootPolicy": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "version",
        "max_amount",
        "allowed_assets",
        "allowed_networks",
        "root_obligations"
      ],
      "properties": {
        "version": {"type": "string"},
        "max_amount": {"type": "integer", "minimum": 0},
        "allowed_assets": {"$ref": "#/$defs/stringSet"},
        "allowed_networks": {"$ref": "#/$defs/stringSet"},
        "root_obligations": {
          "type": "array",
          "items": {"$ref": "#/$defs/obligation"}
        }
      }
    },
    "operationalPolicy": {
      "type": "object",
      "additionalProperties": false,
      "required": ["version", "max_amount", "operational_obligations"],
      "properties": {
        "version": {"type": "string"},
        "max_amount": {"type": "integer", "minimum": 0},
        "operational_obligations": {
          "type": "array",
          "items": {"$ref": "#/$defs/obligation"}
        }
      }
    },
    "evidence": {
      "type": "object",
      "additionalProperties": false,
      "required": [
        "obligation_id",
        "evidence_type",
        "provider",
        "candidate_id",
        "assertion",
        "issued_at",
        "valid_until"
      ],
      "properties": {
        "obligation_id": {"type": "string"},
        "evidence_type": {"type": "string"},
        "provider": {"type": "string"},
        "candidate_id": {"type": "string"},
        "assertion": {"type": ["boolean", "null"]},
        "issued_at": {"type": "integer"},
        "valid_until": {"type": "integer"}
      }
    },
    "context": {
      "type": "object",
      "additionalProperties": false,
      "required": ["version", "account_enabled", "balance"],
      "properties": {
        "version": {"type": "string"},
        "account_enabled": {"type": "boolean"},
        "balance": {"type": "integer", "minimum": 0}
      }
    }
  }
}


==> anc/schemas/execution-release-contract.schema.json <==
{
  "$schema": "https://json-schema.org/draft/2020-12/schema",
  "$id": "https://example.invalid/ebl-core/erc-0.1.schema.json",
  "title": "EBL-Core Execution Release Contract",
  "type": "object",
  "additionalProperties": false,
  "required": [
    "erc_version",
    "profile_version",
    "schema_version",
    "bundle_id",
    "intent_id",
    "candidate_id",
    "authority_scope",
    "root_policy_version",
    "operational_policy_version",
    "root_obligations_id",
    "operational_obligations_id",
    "evidence_id",
    "context_id",
    "adjudication_time",
    "validity_interval",
    "decision",
    "reason",
    "derivation_id",
    "issuer",
    "nonce",
    "erc_id"
  ],
  "properties": {
    "erc_version": {"const": "ERC-0.1"},
    "profile_version": {"const": "EBL-Core-0.1"},
    "schema_version": {"const": "transfer-0.1"},
    "bundle_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "intent_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "candidate_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "authority_scope": {"type": "array", "items": {"type": "string"}},
    "root_policy_version": {"type": "string"},
    "operational_policy_version": {"type": "string"},
    "root_obligations_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "operational_obligations_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "evidence_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "context_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "adjudication_time": {"type": "integer"},
    "validity_interval": {
      "type": "array",
      "prefixItems": [{"type": "integer"}, {"type": "integer"}],
      "minItems": 2,
      "maxItems": 2
    },
    "decision": {"enum": ["ALLOW", "DENY"]},
    "reason": {"type": "string"},
    "derivation_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"},
    "issuer": {"type": "string"},
    "nonce": {"type": "string"},
    "erc_id": {"type": "string", "pattern": "^[0-9a-f]{64}$"}
  }
}


==> anc/src/ebl_core.py <==
"""Minimal executable model for the EBL-Core preprint.

This module is an executable specification, not a production security
component.  It deliberately uses only the Python standard library so that the
conformance checks can run from an arXiv source archive.
"""

from __future__ import annotations

import copy
import hashlib
import json
import threading
from dataclasses import dataclass
from typing import Any, Callable, Mapping


PROFILE_VERSION = "EBL-Core-0.1"
SCHEMA_VERSION = "transfer-0.1"

ALLOW = "ALLOW"
DENY = "DENY"

ISSUED = "ISSUED"
CONSUMED = "CONSUMED"
EXPIRED = "EXPIRED"
REVOKED = "REVOKED"

VALID = "VALID"
UNKNOWN = "UNKNOWN"
MISSING = "MISSING"
EVIDENCE_EXPIRED = "EXPIRED"
CONFLICT = "CONFLICT"

REASON_PRECEDENCE = (
    "INPUT_INVALID",
    "INTENT_BINDING_FAILED",
    "ROOT_POLICY_DENY",
    "ROOT_EVIDENCE_UNSATISFIED",
    "OPERATIONAL_POLICY_DENY",
    "OPERATIONAL_EVIDENCE_UNSATISFIED",
)

UNORDERED_LIST_KEYS = {
    "admissible_providers",
    "allowed_assets",
    "allowed_networks",
    "allowed_recipients",
    "evidence",
    "operational_obligations",
    "root_obligations",
}


def _normalize(value: Any, parent_key: str | None = None) -> Any:
    if isinstance(value, Mapping):
        return {
            str(key): _normalize(item, str(key))
            for key, item in sorted(value.items(), key=lambda pair: str(pair[0]))
        }
    if isinstance(value, list):
        normalized = [_normalize(item) for item in value]
        if parent_key in UNORDERED_LIST_KEYS:
            return sorted(normalized, key=canonical_json)
        return normalized
    if isinstance(value, float):
        raise TypeError("floating-point values are outside the reference profile")
    if value is None or isinstance(value, (str, int, bool)):
        return value
    raise TypeError(f"unsupported canonical value: {type(value).__name__}")


def canonical_json(value: Any) -> str:
    """Return the deterministic serialization used by the reference profile."""

    return json.dumps(
        _normalize(value),
        ensure_ascii=True,
        allow_nan=False,
        sort_keys=True,
        separators=(",", ":"),
    )


def commitment(value: Any) -> str:
    return hashlib.sha256(canonical_json(value).encode("utf-8")).hexdigest()


def _has_fields(value: Any, fields: set[str]) -> bool:
    return isinstance(value, Mapping) and fields.issubset(value)


def well_formed(bundle: Mapping[str, Any]) -> bool:
    top = {
        "profile_version",
        "schema_version",
        "intent",
        "candidate",
        "root_policy",
        "operational_policy",
        "evidence",
        "context",
        "time",
    }
    if not _has_fields(bundle, top):
        return False
    if bundle["profile_version"] != PROFILE_VERSION:
        return False
    if bundle["schema_version"] != SCHEMA_VERSION:
        return False
    if not isinstance(bundle["time"], int) or isinstance(bundle["time"], bool):
        return False
    if not isinstance(bundle["evidence"], list):
        return False

    intent_fields = {
        "intent_id",
        "issuer",
        "issuer_authorized",
        "subject",
        "operation",
        "source_account",
        "asset",
        "allowed_recipients",
        "max_amount",
        "network",
        "valid_from",
        "valid_until",
        "authority_scope",
    }
    candidate_fields = {
        "candidate_id",
        "actor",
        "operation",
        "source_account",
        "target",
        "asset",
        "amount",
        "network",
        "max_fee",
        "declared_effect",
        "authority_scope",
    }
    root_fields = {
        "version",
        "max_amount",
        "allowed_assets",
        "allowed_networks",
        "root_obligations",
    }
    operational_fields = {
        "version",
        "max_amount",
        "operational_obligations",
    }
    context_fields = {"version", "account_enabled", "balance"}

    if not _has_fields(bundle["intent"], intent_fields):
        return False
    if not _has_fields(bundle["candidate"], candidate_fields):
        return False
    if not _has_fields(bundle["root_policy"], root_fields):
        return False
    if not _has_fields(bundle["operational_policy"], operational_fields):
        return False
    if not _has_fields(bundle["context"], context_fields):
        return False

    candidate = bundle["candidate"]
    if not isinstance(candidate["amount"], int) or candidate["amount"] < 0:
        return False
    if not isinstance(candidate["max_fee"], int) or candidate["max_fee"] < 0:
        return False
    if not isinstance(candidate["target"], str) or not candidate["target"]:
        return False

    for policy_key, obligation_key in (
        ("root_policy", "root_obligations"),
        ("operational_policy", "operational_obligations"),
    ):
        obligations = bundle[policy_key][obligation_key]
        if not isinstance(obligations, list):
            return False
        for obligation in obligations:
            required = {
                "id",
                "evidence_type",
                "admissible_providers",
                "resolution_version",
            }
            if not _has_fields(obligation, required):
                return False

    for record in bundle["evidence"]:
        required = {
            "obligation_id",
            "evidence_type",
            "provider",
            "candidate_id",
            "assertion",
            "issued_at",
            "valid_until",
        }
        if not _has_fields(record, required):
            return False
    return True


def root_obligations(bundle: Mapping[str, Any]) -> list[Mapping[str, Any]]:
    return sorted(
        bundle["root_policy"]["root_obligations"], key=lambda item: item["id"]
    )


def operational_obligations(bundle: Mapping[str, Any]) -> list[Mapping[str, Any]]:
    return sorted(
        bundle["operational_policy"]["operational_obligations"],
        key=lambda item: item["id"],
    )


def evidence_status(
    obligation: Mapping[str, Any],
    evidence: list[Mapping[str, Any]],
    candidate_id: str,
    evaluation_time: int,
) -> str:
    related = [
        item for item in evidence if item.get("obligation_id") == obligation["id"]
    ]
    if not related:
        return MISSING

    bound = [item for item in related if item.get("candidate_id") == candidate_id]
    if not bound:
        return UNKNOWN

    admissible = [
        item
        for item in bound
        if item.get("evidence_type") == obligation["evidence_type"]
        and item.get("provider") in obligation["admissible_providers"]
    ]
    if not admissible:
        return UNKNOWN

    current = [
        item
        for item in admissible
        if item["issued_at"] <= evaluation_time <= item["valid_until"]
    ]
    if not current:
        return EVIDENCE_EXPIRED

    assertions = {item.get("assertion") for item in current}
    if True in assertions and False in assertions:
        return CONFLICT
    if assertions == {True}:
        return VALID
    return UNKNOWN


def all_evidence_statuses(bundle: Mapping[str, Any]) -> dict[str, str]:
    candidate_id = bundle["candidate"]["candidate_id"]
    evaluation_time = bundle["time"]
    obligations = root_obligations(bundle) + operational_obligations(bundle)
    return {
        item["id"]: evidence_status(
            item, bundle["evidence"], candidate_id, evaluation_time
        )
        for item in obligations
    }


def intent_bound(bundle: Mapping[str, Any]) -> bool:
    intent = bundle["intent"]
    candidate = bundle["candidate"]
    evaluation_time = bundle["time"]
    return all(
        (
            intent["issuer_authorized"] is True,
            intent["valid_from"] <= evaluation_time <= intent["valid_until"],
            candidate["actor"] == intent["subject"],
            candidate["operation"] == intent["operation"],
            candidate["source_account"] == intent["source_account"],
            candidate["asset"] == intent["asset"],
            candidate["network"] == intent["network"],
            candidate["target"] in intent["allowed_recipients"],
            candidate["amount"] <= intent["max_amount"],
            set(candidate["authority_scope"]).issubset(intent["authority_scope"]),
        )
    )


def root_permits(bundle: Mapping[str, Any]) -> bool:
    candidate = bundle["candidate"]
    policy = bundle["root_policy"]
    context = bundle["context"]
    return all(
        (
            candidate["amount"] <= policy["max_amount"],
            candidate["asset"] in policy["allowed_assets"],
            candidate["network"] in policy["allowed_networks"],
            context["account_enabled"] is True,
            context["balance"] >= candidate["amount"] + candidate["max_fee"],
        )
    )


def operational_permits(bundle: Mapping[str, Any]) -> bool:
    return bundle["candidate"]["amount"] <= bundle["operational_policy"]["max_amount"]


def evaluation_checks(bundle: Mapping[str, Any]) -> list[tuple[str, bool]]:
    if not well_formed(bundle):
        return [("INPUT_INVALID", False)]

    statuses = all_evidence_statuses(bundle)
    root_ok = all(item["id"] in statuses and statuses[item["id"]] == VALID for item in root_obligations(bundle))
    operational_ok = all(
        item["id"] in statuses and statuses[item["id"]] == VALID
        for item in operational_obligations(bundle)
    )
    return [
        ("INPUT_INVALID", True),
        ("INTENT_BINDING_FAILED", intent_bound(bundle)),
        ("ROOT_POLICY_DENY", root_permits(bundle)),
        ("ROOT_EVIDENCE_UNSATISFIED", root_ok),
        ("OPERATIONAL_POLICY_DENY", operational_permits(bundle)),
        ("OPERATIONAL_EVIDENCE_UNSATISFIED", operational_ok),
    ]


def adjudicate(bundle: Mapping[str, Any]) -> dict[str, Any]:
    checks = evaluation_checks(bundle)
    first_failure = next((reason for reason, passed in checks if not passed), None)
    decision = ALLOW if first_failure is None else DENY
    reason = "OK" if first_failure is None else first_failure

    if well_formed(bundle):
        statuses = all_evidence_statuses(bundle)
        roots = [item["id"] for item in root_obligations(bundle)]
        operational = [item["id"] for item in operational_obligations(bundle)]
        input_commitments = {
            "bundle": commitment(bundle),
            "intent": commitment(bundle["intent"]),
            "candidate": commitment(bundle["candidate"]),
            "root_policy": commitment(bundle["root_policy"]),
            "operational_policy": commitment(bundle["operational_policy"]),
            "evidence": commitment(bundle["evidence"]),
            "context": commitment(bundle["context"]),
        }
    else:
        statuses = {}
        roots = []
        operational = []
        input_commitments = {"bundle": commitment(bundle)}

    derivation = {
        "encoding_version": "derivation-0.1",
        "profile_version": bundle.get("profile_version"),
        "input_commitments": input_commitments,
        "root_obligations": roots,
        "operational_obligations": operational,
        "evidence_statuses": statuses,
        "checks": [
            {"reason": check_reason, "satisfied": passed}
            for check_reason, passed in checks
        ],
        "decision": decision,
        "reason": reason,
    }
    return {"decision": decision, "reason": reason, "derivation": derivation}


def effective_interval(bundle: Mapping[str, Any]) -> list[int]:
    evidence = bundle["evidence"]
    starts = [bundle["time"], bundle["intent"]["valid_from"]]
    ends = [bundle["intent"]["valid_until"]]
    starts.extend(item["issued_at"] for item in evidence)
    ends.extend(item["valid_until"] for item in evidence)
    return [max(starts), min(ends)]


def generate_erc(
    bundle: Mapping[str, Any],
    result: Mapping[str, Any],
    issuer: str,
    nonce: str,
) -> dict[str, Any]:
    derivation = result["derivation"]
    body = {
        "erc_version": "ERC-0.1",
        "profile_version": bundle["profile_version"],
        "schema_version": bundle["schema_version"],
        "bundle_id": commitment(bundle),
        "intent_id": commitment(bundle["intent"]),
        "candidate_id": commitment(bundle["candidate"]),
        "authority_scope": copy.deepcopy(bundle["candidate"]["authority_scope"]),
        "root_policy_version": bundle["root_policy"]["version"],
        "operational_policy_version": bundle["operational_policy"]["version"],
        "root_obligations_id": commitment(root_obligations(bundle)),
        "operational_obligations_id": commitment(operational_obligations(bundle)),
        "evidence_id": commitment(bundle["evidence"]),
        "context_id": commitment(bundle["context"]),
        "adjudication_time": bundle["time"],
        "validity_interval": effective_interval(bundle),
        "decision": result["decision"],
        "reason": result["reason"],
        "derivation_id": commitment(derivation),
        "issuer": issuer,
        "nonce": nonce,
    }
    return {**body, "erc_id": commitment(body)}


def issue_grant(
    erc: Mapping[str, Any],
    erc_is_valid: bool,
    issuer: str = "grant-issuer-1",
) -> dict[str, Any] | None:
    if not erc_is_valid or erc["decision"] != ALLOW:
        return None
    body = {
        "grant_version": "Grant-0.1",
        "erc_id": erc["erc_id"],
        "candidate_id": erc["candidate_id"],
        "authority_scope": copy.deepcopy(erc["authority_scope"]),
        "issuer": issuer,
        "nonce": erc["nonce"],
    }
    return {**body, "grant_id": commitment(body), "state": ISSUED}


def current_conditions_hold(
    erc: Mapping[str, Any], current_bundle: Mapping[str, Any]
) -> bool:
    if not well_formed(current_bundle):
        return False
    if commitment(current_bundle["candidate"]) != erc["candidate_id"]:
        return False
    if current_bundle["root_policy"]["version"] != erc["root_policy_version"]:
        return False
    if (
        current_bundle["operational_policy"]["version"]
        != erc["operational_policy_version"]
    ):
        return False
    if commitment(current_bundle["evidence"]) != erc["evidence_id"]:
        return False
    if commitment(current_bundle["context"]) != erc["context_id"]:
        return False
    start, end = erc["validity_interval"]
    if not start <= current_bundle["time"] <= end:
        return False
    current_result = adjudicate(current_bundle)
    return current_result["decision"] == ALLOW


@dataclass(frozen=True)
class RedemptionResult:
    outcome: str
    reason: str


class GrantStore:
    """Linearizable in-memory lifecycle model for the reference artifact."""

    def __init__(self) -> None:
        self._lock = threading.Lock()
        self._grants: dict[str, dict[str, Any]] = {}

    def add(self, grant: Mapping[str, Any]) -> None:
        with self._lock:
            self._grants[grant["grant_id"]] = copy.deepcopy(dict(grant))

    def state(self, grant_id: str) -> str:
        with self._lock:
            return self._grants[grant_id]["state"]

    def revoke(self, grant_id: str) -> bool:
        with self._lock:
            grant = self._grants[grant_id]
            if grant["state"] != ISSUED:
                return False
            grant["state"] = REVOKED
            return True

    def expire(self, grant_id: str) -> bool:
        with self._lock:
            grant = self._grants[grant_id]
            if grant["state"] != ISSUED:
                return False
            grant["state"] = EXPIRED
            return True

    def redeem(
        self,
        grant_id: str,
        erc: Mapping[str, Any],
        original_bundle: Mapping[str, Any],
        derivation: Mapping[str, Any],
        current_bundle: Mapping[str, Any],
        verify_erc: Callable[
            [Mapping[str, Any], Mapping[str, Any], Mapping[str, Any]], bool
        ],
        effect: Callable[[Mapping[str, Any]], None],
    ) -> RedemptionResult:
        with self._lock:
            grant = self._grants[grant_id]
            if grant["state"] != ISSUED:
                return RedemptionResult(DENY, f"GRANT_{grant['state']}")
            if current_bundle["time"] > erc["validity_interval"][1]:
                grant["state"] = EXPIRED
                return RedemptionResult(DENY, "GRANT_EXPIRED")
            if not verify_erc(erc, original_bundle, derivation):
                return RedemptionResult(DENY, "ERC_INVALID")
            if grant["erc_id"] != erc["erc_id"]:
                return RedemptionResult(DENY, "GRANT_BINDING_FAILED")
            if grant["candidate_id"] != erc["candidate_id"]:
                return RedemptionResult(DENY, "GRANT_BINDING_FAILED")
            if not set(grant["authority_scope"]).issubset(erc["authority_scope"]):
                return RedemptionResult(DENY, "SCOPE_INVALID")
            if not current_conditions_hold(erc, current_bundle):
                return RedemptionResult(DENY, "CURRENT_CONDITIONS_FAILED")

            # The lock is the reference artifact's logical linearization point.
            # The protected effect is an in-memory callback in this model.
            effect(current_bundle["candidate"])
            grant["state"] = CONSUMED
            return RedemptionResult("EXECUTE", "OK")


==> anc/src/independent_verifier.py <==
"""Independent verification path for the EBL-Core reference artifact.

The verifier deliberately recomputes decision predicates instead of calling
``ebl_core.adjudicate``.  It shares only the published canonicalization and
commitment primitives with the reference adjudicator.
"""

from __future__ import annotations

from typing import Any, Mapping

from ebl_core import (
    ALLOW,
    DENY,
    PROFILE_VERSION,
    SCHEMA_VERSION,
    VALID,
    canonical_json,
    commitment,
)


def _has_fields(value: Any, fields: set[str]) -> bool:
    return isinstance(value, Mapping) and fields.issubset(value)


def _structurally_valid(bundle: Mapping[str, Any]) -> bool:
    top = {
        "profile_version",
        "schema_version",
        "intent",
        "candidate",
        "root_policy",
        "operational_policy",
        "evidence",
        "context",
        "time",
    }
    if not _has_fields(bundle, top):
        return False
    if bundle["profile_version"] != PROFILE_VERSION:
        return False
    if bundle["schema_version"] != SCHEMA_VERSION:
        return False
    if not isinstance(bundle["time"], int) or isinstance(bundle["time"], bool):
        return False
    if not isinstance(bundle["evidence"], list):
        return False

    intent_fields = {
        "intent_id",
        "issuer",
        "issuer_authorized",
        "subject",
        "operation",
        "source_account",
        "asset",
        "allowed_recipients",
        "max_amount",
        "network",
        "valid_from",
        "valid_until",
        "authority_scope",
    }
    candidate_fields = {
        "candidate_id",
        "actor",
        "operation",
        "source_account",
        "target",
        "asset",
        "amount",
        "network",
        "max_fee",
        "declared_effect",
        "authority_scope",
    }
    root_fields = {
        "version",
        "max_amount",
        "allowed_assets",
        "allowed_networks",
        "root_obligations",
    }
    operational_fields = {
        "version",
        "max_amount",
        "operational_obligations",
    }
    context_fields = {"version", "account_enabled", "balance"}
    if not _has_fields(bundle["intent"], intent_fields):
        return False
    if not _has_fields(bundle["candidate"], candidate_fields):
        return False
    if not _has_fields(bundle["root_policy"], root_fields):
        return False
    if not _has_fields(bundle["operational_policy"], operational_fields):
        return False
    if not _has_fields(bundle["context"], context_fields):
        return False
    candidate = bundle["candidate"]
    if not isinstance(candidate["amount"], int) or candidate["amount"] < 0:
        return False
    if not isinstance(candidate["max_fee"], int) or candidate["max_fee"] < 0:
        return False
    if not isinstance(candidate["target"], str) or not candidate["target"]:
        return False
    for policy_key, obligation_key in (
        ("root_policy", "root_obligations"),
        ("operational_policy", "operational_obligations"),
    ):
        obligations = bundle[policy_key][obligation_key]
        if not isinstance(obligations, list):
            return False
        for obligation in obligations:
            if not _has_fields(
                obligation,
                {
                    "id",
                    "evidence_type",
                    "admissible_providers",
                    "resolution_version",
                },
            ):
                return False
    for record in bundle["evidence"]:
        if not _has_fields(
            record,
            {
                "obligation_id",
                "evidence_type",
                "provider",
                "candidate_id",
                "assertion",
                "issued_at",
                "valid_until",
            },
        ):
            return False
    return True


def _obligations(bundle: Mapping[str, Any], policy_key: str) -> list[Mapping[str, Any]]:
    list_key = (
        "root_obligations"
        if policy_key == "root_policy"
        else "operational_obligations"
    )
    return sorted(bundle[policy_key][list_key], key=lambda item: item["id"])


def _classify(
    obligation: Mapping[str, Any], bundle: Mapping[str, Any]
) -> str:
    records = [
        item
        for item in bundle["evidence"]
        if item.get("obligation_id") == obligation["id"]
    ]
    if not records:
        return "MISSING"
    records = [
        item
        for item in records
        if item.get("candidate_id") == bundle["candidate"]["candidate_id"]
    ]
    if not records:
        return "UNKNOWN"
    records = [
        item
        for item in records
        if item.get("evidence_type") == obligation["evidence_type"]
        and item.get("provider") in obligation["admissible_providers"]
    ]
    if not records:
        return "UNKNOWN"
    current = [
        item
        for item in records
        if item["issued_at"] <= bundle["time"] <= item["valid_until"]
    ]
    if not current:
        return "EXPIRED"
    assertions = {item.get("assertion") for item in current}
    if True in assertions and False in assertions:
        return "CONFLICT"
    return VALID if assertions == {True} else "UNKNOWN"


def _intent_ok(bundle: Mapping[str, Any]) -> bool:
    intent = bundle["intent"]
    candidate = bundle["candidate"]
    return all(
        (
            intent["issuer_authorized"] is True,
            intent["valid_from"] <= bundle["time"] <= intent["valid_until"],
            candidate["actor"] == intent["subject"],
            candidate["operation"] == intent["operation"],
            candidate["source_account"] == intent["source_account"],
            candidate["asset"] == intent["asset"],
            candidate["network"] == intent["network"],
            candidate["target"] in intent["allowed_recipients"],
            candidate["amount"] <= intent["max_amount"],
            set(candidate["authority_scope"]).issubset(intent["authority_scope"]),
        )
    )


def _root_ok(bundle: Mapping[str, Any]) -> bool:
    candidate = bundle["candidate"]
    policy = bundle["root_policy"]
    context = bundle["context"]
    return all(
        (
            candidate["amount"] <= policy["max_amount"],
            candidate["asset"] in policy["allowed_assets"],
            candidate["network"] in policy["allowed_networks"],
            context["account_enabled"] is True,
            context["balance"] >= candidate["amount"] + candidate["max_fee"],
        )
    )


def _operational_ok(bundle: Mapping[str, Any]) -> bool:
    return bundle["candidate"]["amount"] <= bundle["operational_policy"]["max_amount"]


def independently_derive(bundle: Mapping[str, Any]) -> tuple[str, str, dict[str, str]]:
    if not _structurally_valid(bundle):
        return DENY, "INPUT_INVALID", {}
    root = _obligations(bundle, "root_policy")
    operational = _obligations(bundle, "operational_policy")
    statuses = {
        obligation["id"]: _classify(obligation, bundle)
        for obligation in root + operational
    }
    checks = (
        ("INTENT_BINDING_FAILED", _intent_ok(bundle)),
        ("ROOT_POLICY_DENY", _root_ok(bundle)),
        (
            "ROOT_EVIDENCE_UNSATISFIED",
            all(statuses[item["id"]] == VALID for item in root),
        ),
        ("OPERATIONAL_POLICY_DENY", _operational_ok(bundle)),
        (
            "OPERATIONAL_EVIDENCE_UNSATISFIED",
            all(statuses[item["id"]] == VALID for item in operational),
        ),
    )
    failure = next((reason for reason, passed in checks if not passed), None)
    return (ALLOW, "OK", statuses) if failure is None else (DENY, failure, statuses)


def verify_derivation(
    derivation: Mapping[str, Any],
    bundle: Mapping[str, Any],
    decision: str,
    reason: str,
) -> bool:
    expected_decision, expected_reason, statuses = independently_derive(bundle)
    if (decision, reason) != (expected_decision, expected_reason):
        return False
    if derivation.get("profile_version") != bundle.get("profile_version"):
        return False
    if derivation.get("decision") != decision or derivation.get("reason") != reason:
        return False
    commitments = derivation.get("input_commitments", {})
    if commitments.get("bundle") != commitment(bundle):
        return False
    if _structurally_valid(bundle):
        expected_commitments = {
            "intent": commitment(bundle["intent"]),
            "candidate": commitment(bundle["candidate"]),
            "root_policy": commitment(bundle["root_policy"]),
            "operational_policy": commitment(bundle["operational_policy"]),
            "evidence": commitment(bundle["evidence"]),
            "context": commitment(bundle["context"]),
        }
        if any(commitments.get(key) != value for key, value in expected_commitments.items()):
            return False
        expected_root = [item["id"] for item in _obligations(bundle, "root_policy")]
        expected_operational = [
            item["id"] for item in _obligations(bundle, "operational_policy")
        ]
        if derivation.get("root_obligations") != expected_root:
            return False
        if derivation.get("operational_obligations") != expected_operational:
            return False
        if derivation.get("evidence_statuses") != statuses:
            return False
    return True


def verify_erc(
    erc: Mapping[str, Any],
    bundle: Mapping[str, Any],
    derivation: Mapping[str, Any],
) -> bool:
    required = {
        "erc_version",
        "profile_version",
        "schema_version",
        "bundle_id",
        "intent_id",
        "candidate_id",
        "authority_scope",
        "root_policy_version",
        "operational_policy_version",
        "root_obligations_id",
        "operational_obligations_id",
        "evidence_id",
        "context_id",
        "adjudication_time",
        "validity_interval",
        "decision",
        "reason",
        "derivation_id",
        "issuer",
        "nonce",
        "erc_id",
    }
    if not required.issubset(erc):
        return False
    body = {key: value for key, value in erc.items() if key != "erc_id"}
    if erc["erc_id"] != commitment(body):
        return False
    if erc["profile_version"] != bundle.get("profile_version"):
        return False
    if erc["schema_version"] != bundle.get("schema_version"):
        return False
    if erc["bundle_id"] != commitment(bundle):
        return False
    if erc["intent_id"] != commitment(bundle["intent"]):
        return False
    if erc["candidate_id"] != commitment(bundle["candidate"]):
        return False
    if erc["root_policy_version"] != bundle["root_policy"]["version"]:
        return False
    if (
        erc["operational_policy_version"]
        != bundle["operational_policy"]["version"]
    ):
        return False
    if erc["root_obligations_id"] != commitment(
        _obligations(bundle, "root_policy")
    ):
        return False
    if erc["operational_obligations_id"] != commitment(
        _obligations(bundle, "operational_policy")
    ):
        return False
    if erc["evidence_id"] != commitment(bundle["evidence"]):
        return False
    if erc["context_id"] != commitment(bundle["context"]):
        return False
    if erc["adjudication_time"] != bundle["time"]:
        return False
    if erc["derivation_id"] != commitment(derivation):
        return False
    return verify_derivation(
        derivation, bundle, erc["decision"], erc["reason"]
    )


def semantic_replay(bundle: Mapping[str, Any]) -> tuple[str, str]:
    decision, reason, _ = independently_derive(bundle)
    return decision, reason


def canonical_equivalent(left: Any, right: Any) -> bool:
    return canonical_json(left) == canonical_json(right)


==> anc/vectors/financial-transfer-vectors.json <==
{
  "corpus_version": "transfer-corpus-0.1",
  "base_bundle": {
    "profile_version": "EBL-Core-0.1",
    "schema_version": "transfer-0.1",
    "intent": {
      "intent_id": "intent-transfer-001",
      "issuer": "intent-authority-1",
      "issuer_authorized": true,
      "subject": "treasury-agent",
      "operation": "transfer",
      "source_account": "treasury-01",
      "asset": "USDC",
      "allowed_recipients": ["beneficiary-alice"],
      "max_amount": 10000,
      "network": "mainnet",
      "valid_from": 1700000000,
      "valid_until": 1700001000,
      "authority_scope": ["transfer:treasury-01"]
    },
    "candidate": {
      "candidate_id": "candidate-transfer-001",
      "actor": "treasury-agent",
      "operation": "transfer",
      "source_account": "treasury-01",
      "target": "beneficiary-alice",
      "asset": "USDC",
      "amount": 7500,
      "network": "mainnet",
      "max_fee": 25,
      "declared_effect": "transfer 7500 USDC to beneficiary-alice",
      "authority_scope": ["transfer:treasury-01"]
    },
    "root_policy": {
      "version": "root-3",
      "max_amount": 10000,
      "allowed_assets": ["USDC"],
      "allowed_networks": ["mainnet"],
      "root_obligations": [
        {
          "id": "recipient_allowlisted",
          "evidence_type": "attestation",
          "admissible_providers": ["compliance-service"],
          "resolution_version": "evidence-1"
        },
        {
          "id": "balance_sufficient",
          "evidence_type": "ledger_snapshot",
          "admissible_providers": ["treasury-ledger"],
          "resolution_version": "evidence-1"
        }
      ]
    },
    "operational_policy": {
      "version": "ops-17",
      "max_amount": 9000,
      "operational_obligations": [
        {
          "id": "approval_quorum",
          "evidence_type": "approval",
          "admissible_providers": ["approval-service"],
          "resolution_version": "evidence-1"
        }
      ]
    },
    "evidence": [
      {
        "obligation_id": "recipient_allowlisted",
        "evidence_type": "attestation",
        "provider": "compliance-service",
        "candidate_id": "candidate-transfer-001",
        "assertion": true,
        "issued_at": 1700000000,
        "valid_until": 1700000800
      },
      {
        "obligation_id": "balance_sufficient",
        "evidence_type": "ledger_snapshot",
        "provider": "treasury-ledger",
        "candidate_id": "candidate-transfer-001",
        "assertion": true,
        "issued_at": 1700000000,
        "valid_until": 1700000800
      },
      {
        "obligation_id": "approval_quorum",
        "evidence_type": "approval",
        "provider": "approval-service",
        "candidate_id": "candidate-transfer-001",
        "assertion": true,
        "issued_at": 1700000000,
        "valid_until": 1700000800
      }
    ],
    "context": {
      "version": "ledger-state-42",
      "account_enabled": true,
      "balance": 10000
    },
    "time": 1700000100
  },
  "vectors": [
    {"name": "valid-transfer", "mutations": [], "decision": "ALLOW", "reason": "OK"},
    {"name": "unordered-evidence", "mutations": [{"op": "reverse", "path": ["evidence"]}], "decision": "ALLOW", "reason": "OK"},
    {"name": "unsupported-profile", "mutations": [{"op": "set", "path": ["profile_version"], "value": "EBL-Core-9.9"}], "decision": "DENY", "reason": "INPUT_INVALID"},
    {"name": "unsupported-schema", "mutations": [{"op": "set", "path": ["schema_version"], "value": "transfer-9.9"}], "decision": "DENY", "reason": "INPUT_INVALID"},
    {"name": "missing-candidate-network", "mutations": [{"op": "delete", "path": ["candidate", "network"]}], "decision": "DENY", "reason": "INPUT_INVALID"},
    {"name": "invalid-candidate-amount-type", "mutations": [{"op": "set", "path": ["candidate", "amount"], "value": "7500"}], "decision": "DENY", "reason": "INPUT_INVALID"},
    {"name": "empty-target", "mutations": [{"op": "set", "path": ["candidate", "target"], "value": ""}], "decision": "DENY", "reason": "INPUT_INVALID"},
    {"name": "unauthorized-intent-issuer", "mutations": [{"op": "set", "path": ["intent", "issuer_authorized"], "value": false}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "expired-intent", "mutations": [{"op": "set", "path": ["time"], "value": 1700001001}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "actor-substitution", "mutations": [{"op": "set", "path": ["candidate", "actor"], "value": "other-agent"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "recipient-substitution", "mutations": [{"op": "set", "path": ["candidate", "target"], "value": "beneficiary-bob"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "amount-expansion", "mutations": [{"op": "set", "path": ["candidate", "amount"], "value": 12000}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "source-account-substitution", "mutations": [{"op": "set", "path": ["candidate", "source_account"], "value": "treasury-02"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "asset-substitution", "mutations": [{"op": "set", "path": ["candidate", "asset"], "value": "USDT"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "network-substitution", "mutations": [{"op": "set", "path": ["candidate", "network"], "value": "testnet"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "scope-expansion", "mutations": [{"op": "append", "path": ["candidate", "authority_scope"], "value": "transfer:treasury-02"}], "decision": "DENY", "reason": "INTENT_BINDING_FAILED"},
    {"name": "root-amount-denial", "mutations": [{"op": "set", "path": ["root_policy", "max_amount"], "value": 7000}], "decision": "DENY", "reason": "ROOT_POLICY_DENY"},
    {"name": "root-asset-denial", "mutations": [{"op": "set", "path": ["root_policy", "allowed_assets"], "value": ["USD"]}], "decision": "DENY", "reason": "ROOT_POLICY_DENY"},
    {"name": "root-network-denial", "mutations": [{"op": "set", "path": ["root_policy", "allowed_networks"], "value": ["testnet"]}], "decision": "DENY", "reason": "ROOT_POLICY_DENY"},
    {"name": "disabled-account", "mutations": [{"op": "set", "path": ["context", "account_enabled"], "value": false}], "decision": "DENY", "reason": "ROOT_POLICY_DENY"},
    {"name": "insufficient-balance", "mutations": [{"op": "set", "path": ["context", "balance"], "value": 7500}], "decision": "DENY", "reason": "ROOT_POLICY_DENY"},
    {"name": "missing-root-evidence", "mutations": [{"op": "remove_evidence", "obligation_id": "recipient_allowlisted"}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "expired-root-evidence", "mutations": [{"op": "set_evidence", "obligation_id": "recipient_allowlisted", "field": "valid_until", "value": 1700000099}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "unknown-root-evidence", "mutations": [{"op": "set_evidence", "obligation_id": "recipient_allowlisted", "field": "assertion", "value": null}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "conflicting-root-evidence", "mutations": [{"op": "append_evidence_copy", "obligation_id": "recipient_allowlisted", "changes": {"assertion": false, "provider": "compliance-service"}}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "wrong-root-provider", "mutations": [{"op": "set_evidence", "obligation_id": "recipient_allowlisted", "field": "provider", "value": "untrusted-service"}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "wrong-root-candidate-binding", "mutations": [{"op": "set_evidence", "obligation_id": "recipient_allowlisted", "field": "candidate_id", "value": "candidate-other"}], "decision": "DENY", "reason": "ROOT_EVIDENCE_UNSATISFIED"},
    {"name": "operational-amount-denial", "mutations": [{"op": "set", "path": ["operational_policy", "max_amount"], "value": 7000}], "decision": "DENY", "reason": "OPERATIONAL_POLICY_DENY"},
    {"name": "missing-operational-evidence", "mutations": [{"op": "remove_evidence", "obligation_id": "approval_quorum"}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"},
    {"name": "expired-operational-evidence", "mutations": [{"op": "set_evidence", "obligation_id": "approval_quorum", "field": "valid_until", "value": 1700000099}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"},
    {"name": "unknown-operational-evidence", "mutations": [{"op": "set_evidence", "obligation_id": "approval_quorum", "field": "assertion", "value": null}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"},
    {"name": "conflicting-operational-evidence", "mutations": [{"op": "append_evidence_copy", "obligation_id": "approval_quorum", "changes": {"assertion": false}}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"},
    {"name": "wrong-operational-provider", "mutations": [{"op": "set_evidence", "obligation_id": "approval_quorum", "field": "provider", "value": "untrusted-service"}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"},
    {"name": "additional-operational-obligation", "mutations": [{"op": "append", "path": ["operational_policy", "operational_obligations"], "value": {"id": "change_ticket", "evidence_type": "ticket", "admissible_providers": ["ticket-service"], "resolution_version": "evidence-1"}}], "decision": "DENY", "reason": "OPERATIONAL_EVIDENCE_UNSATISFIED"}
  ]
}

